Pion condensation at lower than physical quark masses

In QCD at large enough isospin chemical potential Bose-Einstein Condensation (BEC) takes place, separated from the normal phase by a phase transition. From previous studies the location of the BEC line at the physical point is known. In the chiral limit the condensation happens already at infinitesimally small isospin chemical potential for zero temperature according to chiral perturbation theory. The thermal chiral transition at zero density might then be affected, depending on the shape of the BEC boundary, by its proximity. As a first step towards the chiral limit, we perform simulations of 2+1 flavors QCD at half the physical quark masses. The position of the BEC transition is then extracted and compared with the results at physical masses.

==> anc/b3.6000_mu0.032.dat <==
3.034266744884665974e-03 3.511198513030961560e-02 9.126759716837198888e-03
4.028145181200912250e-03 1.586920888427673093e-01 1.478553168377541235e-02
5.022023617517158527e-03 2.857702083240191704e-01 1.180052578071772752e-02
6.015902053833404803e-03 3.854439090179754279e-01 1.251001827097855852e-02
7.009780490149650212e-03 4.926147374212686558e-01 1.220167020354453145e-02
8.003658926465897355e-03 5.637728316126486838e-01 1.113167347056065112e-02
8.997537362782142764e-03 6.247827123022765550e-01 1.390389193656851700e-02
9.991415799098389908e-03 6.836907198628214832e-01 1.360583331087911706e-02
1.098529423541463358e-02 7.325099863365628350e-01 1.505057685866257114e-02
1.197917267173088073e-02 7.606726497955967892e-01 1.401933616657842670e-02
1.297305110804712787e-02 7.879017260287174418e-01 1.437279977845331604e-02
1.396692954436337328e-02 8.126017023210597712e-01 1.470956099895009972e-02
1.496080798067961869e-02 8.310876692633886176e-01 1.417092143233169427e-02
1.595468641699586410e-02 8.511985172761824536e-01 1.446641042027511925e-02
1.694856485331211124e-02 8.652530677191618835e-01 1.287631899415551430e-02
1.794244328962835838e-02 8.770520142994059354e-01 1.334588067176933728e-02
1.893632172594460206e-02 8.889362252293524502e-01 1.283208737126563873e-02
1.993020016226084920e-02 8.961762276437095220e-01 1.308487890964387355e-02
2.092407859857709634e-02 9.096172108624601682e-01 1.301031206521230214e-02
2.191795703489334002e-02 9.141191031310403892e-01 1.319313417641072156e-02
2.291183547120958369e-02 9.226068591278980824e-01 1.293516620633598097e-02
2.390571390752583431e-02 9.314374802250470209e-01 1.304011574755081955e-02
2.489959234384207798e-02 9.393114537183058221e-01 1.314893835564456999e-02
2.589347078015832512e-02 9.419823901195507609e-01 1.292876043441058657e-02
2.688734921647456880e-02 9.493506280634437244e-01 1.234881530219639027e-02
2.788122765279081247e-02 9.546201306364412442e-01 1.260292697120421121e-02
2.887510608910706308e-02 9.560542668262727029e-01 1.299133123194167946e-02
2.986898452542330676e-02 9.613794770436611126e-01 1.262171190296700052e-02
3.086286296173955390e-02 9.700167880640366835e-01 1.205924888267826366e-02
3.185674139805580452e-02 9.753610133565138174e-01 1.197786493795627988e-02
3.285061983437204819e-02 9.790464549220631030e-01 1.197758227950638035e-02
3.384449827068829186e-02 9.864040264848010775e-01 1.244419536610585561e-02
3.483837670700453554e-02 9.892043754458269555e-01 1.256501562800584927e-02
3.583225514332077921e-02 9.918493779774752994e-01 1.140967990379848293e-02
3.682613357963702982e-02 9.940112552014355174e-01 1.175268044606637106e-02
3.782001201595327350e-02 9.975508628679790046e-01 1.200474368478964687e-02
3.881389045226952411e-02 1.003815532508671948e+00 1.161086921687842430e-02
3.980776888858576779e-02 1.007248474460776366e+00 1.095468904437283016e-02
4.080164732490201840e-02 1.009746187216242985e+00 1.063707225790051433e-02
4.179552576121826207e-02 1.011225444278452956e+00 1.080739445917254862e-02
4.278940419753451269e-02 1.017176295070881142e+00 1.089380324953781974e-02
4.378328263385075636e-02 1.021425607836461413e+00 1.058908317676667682e-02
4.477716107016700003e-02 1.022547126064677459e+00 1.132879274205428506e-02
4.577103950648325759e-02 1.027727562853196330e+00 1.076118493384245131e-02
4.676491794279950126e-02 1.030945662244754368e+00 1.036453621661353498e-02
4.775879637911574493e-02 1.034161043988169437e+00 1.015634462794883473e-02
4.875267481543198861e-02 1.035445670063132706e+00 1.026322707629176087e-02
4.974655325174823228e-02 1.038820603862377734e+00 9.886003922407375286e-03
5.074043168806447596e-02 1.042680880202415450e+00 1.027586895860833037e-02
5.173431012438072657e-02 1.044091207282388467e+00 1.022540240741880331e-02
5.272818856069697024e-02 1.047825467111827669e+00 1.034085025538205097e-02
5.372206699701321392e-02 1.048621809781015601e+00 1.015641880169834699e-02
5.471594543332946453e-02 1.052367187875602683e+00 1.025044202732382052e-02
5.570982386964571514e-02 1.054853991234910859e+00 9.942250006685233663e-03
5.670370230596195882e-02 1.058469361518217911e+00 1.013874062663207981e-02
5.769758074227820249e-02 1.060005049915561548e+00 1.040335128903702513e-02
5.869145917859444617e-02 1.063944641727557761e+00 1.033240376043299651e-02
5.968533761491068984e-02 1.065128009871797010e+00 1.035606927956482341e-02
6.067921605122694045e-02 1.066685736546503893e+00 1.024557626517196354e-02
6.167309448754319107e-02 1.069514272108996300e+00 1.026793114512675013e-02
6.266697292385943474e-02 1.071653058598640351e+00 1.029470837398778135e-02
6.366085136017568535e-02 1.075004830923717014e+00 1.031398477888850577e-02
6.465472979649192209e-02 1.077090391176303452e+00 1.036022091202861393e-02
6.564860823280817270e-02 1.079876506629334765e+00 1.037307175213456577e-02
6.664248666912440944e-02 1.081921245587341929e+00 1.022153725122735592e-02
6.763636510544066005e-02 1.084461836170430349e+00 9.802800148564565566e-03
6.863024354175691066e-02 1.086198318620296588e+00 9.933443791677659326e-03
6.962412197807314740e-02 1.086445032535541477e+00 9.963146582826806763e-03
7.061800041438939801e-02 1.090234609380569486e+00 1.001794980985024237e-02
7.161187885070564862e-02 1.093393916448976322e+00 9.910871801868094411e-03
7.260575728702189924e-02 1.094826734007378510e+00 1.007040117860705762e-02
7.359963572333813597e-02 1.097412954192168888e+00 9.934258340813101329e-03
7.459351415965438659e-02 1.098838056330202040e+00 9.946427458617528375e-03
7.558739259597062332e-02 1.099894038884621228e+00 9.476292184870704557e-03
7.658127103228687393e-02 1.104032331881348750e+00 9.983536875888017817e-03
7.757514946860312455e-02 1.106772006347037207e+00 9.588899351603273960e-03
7.856902790491937516e-02 1.107528023985367982e+00 9.603766724335686608e-03
7.956290634123561190e-02 1.110943264220366045e+00 9.268372716203574294e-03
8.055678477755186251e-02 1.112329328922194049e+00 9.406851524303250917e-03
8.155066321386811312e-02 1.114757481365646896e+00 9.564642911776419926e-03
8.254454165018434986e-02 1.115532783928053995e+00 9.499544372705269815e-03
8.353842008650060047e-02 1.116814774790360509e+00 9.613512927245212308e-03
8.453229852281683721e-02 1.118733856835526952e+00 9.637265906742856908e-03
8.552617695913307394e-02 1.121414371428600010e+00 9.466408035189499692e-03
8.652005539544932455e-02 1.123526263358102018e+00 9.406450206794484542e-03
8.751393383176556129e-02 1.125375351989609474e+00 9.404904137603945988e-03
8.850781226808181190e-02 1.128032601510747801e+00 9.354520176415481031e-03
8.950169070439807639e-02 1.128670244734370831e+00 9.689355000896356096e-03
9.049556914071432701e-02 1.131094436391976377e+00 9.356805009509449808e-03
9.148944757703056374e-02 1.134013956835545844e+00 9.111880997972313448e-03
9.248332601334681435e-02 1.134905581822971410e+00 9.209980048080906867e-03
9.347720444966305109e-02 1.137789541676881955e+00 9.242017596394142345e-03
9.447108288597930170e-02 1.138490009532840741e+00 9.264775274566415877e-03
9.546496132229555232e-02 1.140751425196411040e+00 9.261057060608961916e-03
9.645883975861178905e-02 1.142641385195499959e+00 9.297994836445055977e-03
9.745271819492803966e-02 1.143463864429005605e+00 9.169143468045424725e-03
9.844659663124427640e-02 1.146561459224928914e+00 9.361148073154404101e-03
9.944047506756052701e-02 1.147769476512482401e+00 9.132582726233285514e-03
1.004343535038767637e-01 1.148953585201216709e+00 9.179359293250258928e-03
1.014282319401930144e-01 1.151041302202295391e+00 9.224232651106037753e-03
1.024221103765092650e-01 1.153088501840456193e+00 9.279147022517210061e-03
1.034159888128255017e-01 1.154490352420916910e+00 9.433079251991523598e-03
1.044098672491417523e-01 1.156585792167990956e+00 9.396711134970229737e-03
1.054037456854579891e-01 1.159057915191642030e+00 9.304358469310445093e-03
1.063976241217742535e-01 1.160600326729549492e+00 9.221208063446966266e-03
1.073915025580905042e-01 1.162989538734630957e+00 9.201503418189527911e-03
1.083853809944067548e-01 1.164988004149504652e+00 9.289557477251840847e-03
1.093792594307229915e-01 1.165976117210869578e+00 9.026257323370553629e-03
1.103731378670392421e-01 1.167798137751187904e+00 8.924382100196763881e-03
1.113670163033554789e-01 1.169587637586801288e+00 8.786630451494832975e-03
1.123608947396717295e-01 1.171122376894069061e+00 8.884494900782325191e-03
1.133547731759879662e-01 1.173183070120213944e+00 8.829119348061669620e-03
1.143486516123042168e-01 1.174002206739969578e+00 8.974080088642106406e-03
1.153425300486204674e-01 1.176274241610636206e+00 8.973613748845423246e-03
1.163364084849367042e-01 1.177645540627898280e+00 8.794040409974845235e-03
1.173302869212529548e-01 1.179634568313461473e+00 8.996669555270651181e-03
1.183241653575691915e-01 1.181060534522685002e+00 9.147481070514372828e-03
1.193180437938854421e-01 1.182042556688970292e+00 8.926523811348471490e-03
1.203119222302016927e-01 1.184310595779217934e+00 8.932987676968630331e-03
1.213058006665179434e-01 1.186076504071454929e+00 8.987091345329826370e-03
1.222996791028341940e-01 1.188069925974114538e+00 8.718413690615408121e-03
1.232935575391504446e-01 1.189268760116359180e+00 8.779965642962442654e-03
1.242874359754666813e-01 1.190750962037388616e+00 8.813490703967549397e-03
1.252813144117829181e-01 1.192709881647774139e+00 8.874956408888081197e-03
1.262751928480991825e-01 1.193595740017844298e+00 8.824583054244061059e-03
1.272690712844154193e-01 1.195058668835060400e+00 8.830842048922264015e-03
1.282629497207316560e-01 1.196792089627812583e+00 8.747667530043799419e-03
1.292568281570479205e-01 1.198110973869708884e+00 8.937541599969577727e-03
1.302507065933641572e-01 1.200083340055032588e+00 8.872482177470740472e-03
1.312445850296803940e-01 1.201214073701817542e+00 8.847360629885100969e-03
1.322384634659966307e-01 1.203086078043246854e+00 8.732132057385738610e-03
1.332323419023128952e-01 1.205165343984982540e+00 8.956772321872495668e-03
1.342262203386291319e-01 1.206466779811618650e+00 8.902967664342287257e-03
1.352200987749453687e-01 1.208351591639466038e+00 8.638646865084760595e-03
1.362139772112616332e-01 1.210116881497879771e+00 8.609973970661989953e-03
1.372078556475778699e-01 1.211171468020397768e+00 8.685834944951176251e-03
1.382017340838941344e-01 1.212573660883280224e+00 8.756811153953865043e-03
1.391956125202103711e-01 1.213550622766312204e+00 8.536796511016147074e-03
1.401894909565266356e-01 1.215363105061662230e+00 8.560527519313517603e-03


==> anc/b3.6000_mu0.048.dat <==
1.389076867311391265e-03 2.165584719089566068e-01 3.233568379212236471e-02
2.385921671426711153e-03 3.887458388375749085e-01 2.235303275032017242e-02
3.382766475542031259e-03 4.761253723004586491e-01 1.429363552935616032e-02
4.379611279657351364e-03 5.523469483204348496e-01 1.700744634417360873e-02
5.376456083772671903e-03 6.119605418959077614e-01 1.638672959653698566e-02
6.373300887887991574e-03 6.637424138031930987e-01 1.587964636109772537e-02
7.370145692003312113e-03 7.108703890318353036e-01 1.349282637288209095e-02
8.366990496118633519e-03 7.445216455696986868e-01 1.417412623137339830e-02
9.363835300233953191e-03 7.696695300312013099e-01 1.555261185336069725e-02
1.036068010434927113e-02 7.966319679052140668e-01 1.513227915014052002e-02
1.135752490846459253e-02 8.188614439204398021e-01 1.413280743575803973e-02
1.235436971257991394e-02 8.461272313742377316e-01 1.277804594293368429e-02
1.335121451669523361e-02 8.594641978945901650e-01 1.298464001502690895e-02
1.434805932081055328e-02 8.735686740596591005e-01 1.314178867438746921e-02
1.534490412492587295e-02 8.911499494618678741e-01 1.344654413457639121e-02
1.634174892904119436e-02 8.989163783426074028e-01 1.153312549092813839e-02
1.733859373315651403e-02 9.130187479980264031e-01 1.278289791462677329e-02
1.833543853727183370e-02 9.245623149025659071e-01 1.342570397031788050e-02
1.933228334138715337e-02 9.332945570240848143e-01 1.275599148908267491e-02
2.032912814550247305e-02 9.445614726749416157e-01 1.303772791365821054e-02
2.132597294961779619e-02 9.512486758869841408e-01 1.349888849423908598e-02
2.232281775373311239e-02 9.564963999687136065e-01 1.340706644308480196e-02
2.331966255784843206e-02 9.634454234392231253e-01 1.359117332114010562e-02
2.431650736196375173e-02 9.708556083037185314e-01 1.364926161493175416e-02
2.531335216607907487e-02 9.742160839878453160e-01 1.307035081329224399e-02
2.631019697019439454e-02 9.811330657637175046e-01 1.302585120630764433e-02
2.730704177430971422e-02 9.852500228756270184e-01 1.295381495946938862e-02
2.830388657842503042e-02 9.901840799011792926e-01 1.264588172554356044e-02
2.930073138254035009e-02 9.941407551481440397e-01 1.261133592832570753e-02
3.029757618665567323e-02 9.957685821179604879e-01 1.195659928898423936e-02
3.129442099077099637e-02 1.000496857553162311e+00 1.229205457894226583e-02
3.229126579488631604e-02 1.007262135122472424e+00 1.235021280605409430e-02
3.328811059900163571e-02 1.011927836280504645e+00 1.239780218709002867e-02
3.428495540311695539e-02 1.011935221862198864e+00 1.226806648088777339e-02
3.528180020723227506e-02 1.016738124652696751e+00 1.187399218239600790e-02
3.627864501134759473e-02 1.020413352050122846e+00 1.206826485899974502e-02
3.727548981546291440e-02 1.023892008920738617e+00 1.181681224980465385e-02
3.827233461957823407e-02 1.027680698111010926e+00 1.182139412582887406e-02
3.926917942369355374e-02 1.032713355182771631e+00 1.155355067223473760e-02
4.026602422780887341e-02 1.034695308966403715e+00 1.142913511907578221e-02
4.126286903192419309e-02 1.038859702195520596e+00 1.141469548036204776e-02
4.225971383603951970e-02 1.039861682645741636e+00 1.157420317424662747e-02
4.325655864015483937e-02 1.042266281327211885e+00 1.123828805817182752e-02
4.425340344427015904e-02 1.044420932431311844e+00 1.105176323024665078e-02
4.525024824838548565e-02 1.048696597661283869e+00 1.111502848632179956e-02
4.624709305250079838e-02 1.051974872747111656e+00 1.127833718250742696e-02
4.724393785661612499e-02 1.055114804941384321e+00 1.108694927955519195e-02
4.824078266073143773e-02 1.058774525296653390e+00 1.074998163842749016e-02
4.923762746484675740e-02 1.061776935817551504e+00 1.090369661358450183e-02
5.023447226896208401e-02 1.063786901798871476e+00 1.074141614826598472e-02
5.123131707307739674e-02 1.066819598073039277e+00 1.056854273174489406e-02
5.222816187719272335e-02 1.069736528162270828e+00 1.093932109758644945e-02
5.322500668130804302e-02 1.071248995551975280e+00 1.115319558308826807e-02
5.422185148542336269e-02 1.074323982723922821e+00 1.118446870672417000e-02
5.521869628953868236e-02 1.078536383808355481e+00 1.078749083020912221e-02
5.621554109365399510e-02 1.080369756438591677e+00 1.099869797911919023e-02
5.721238589776932171e-02 1.082358319925772250e+00 1.101771456248872710e-02
5.820923070188464138e-02 1.084709428179448709e+00 1.096496695893149631e-02
5.920607550599996105e-02 1.086981365840358871e+00 1.102119324562808068e-02
6.020292031011528072e-02 1.090947732771430756e+00 1.097936596052931715e-02
6.119976511423060733e-02 1.092020021452183354e+00 1.107761765267071402e-02
6.219660991834592006e-02 1.092755654589143033e+00 1.107831139018352652e-02
6.319345472246125361e-02 1.096145717385074159e+00 1.094657801117671948e-02
6.419029952657656635e-02 1.097673117594054171e+00 1.067743456640111131e-02
6.518714433069187908e-02 1.100115190695503786e+00 1.084574750733563291e-02
6.618398913480720569e-02 1.102389009457972024e+00 1.066260451781485437e-02
6.718083393892251842e-02 1.105714777086745926e+00 1.085888716344278818e-02
6.817767874303784503e-02 1.106737170163457851e+00 1.055678658670824305e-02
6.917452354715315777e-02 1.109451440589374061e+00 1.114950210038253946e-02
7.017136835126848438e-02 1.111463423644433623e+00 1.092965829886638485e-02
7.116821315538379711e-02 1.113859338892958073e+00 1.082689538170449745e-02
7.216505795949912372e-02 1.115233793107893057e+00 1.067244952652288831e-02
7.316190276361445033e-02 1.116913430681703678e+00 1.075536405490779002e-02
7.415874756772976306e-02 1.118801436752348666e+00 1.064262363672667001e-02
7.515559237184508967e-02 1.122724036477884324e+00 1.031803421348371531e-02
7.615243717596040240e-02 1.123499005798026085e+00 1.059389341633993481e-02
7.714928198007572901e-02 1.126528450590169816e+00 1.058246308187227661e-02
7.814612678419104175e-02 1.128758843102010356e+00 1.041727992070213583e-02
7.914297158830636836e-02 1.130062004903915174e+00 1.039432939728662623e-02
8.013981639242168109e-02 1.132505760952775331e+00 1.032220997129929332e-02
8.113666119653700770e-02 1.133962587285819890e+00 1.012652442260377796e-02
8.213350600065232043e-02 1.136375985946284084e+00 1.039644528783892179e-02
8.313035080476764704e-02 1.137072974978172502e+00 1.020282157569355613e-02
8.412719560888297365e-02 1.139541312751761293e+00 1.046292642895620129e-02
8.512404041299828639e-02 1.141289241023237810e+00 1.022254743060057279e-02
8.612088521711359912e-02 1.144233793111772979e+00 1.023614697773899546e-02
8.711773002122891185e-02 1.145456402983038746e+00 1.026157377769660109e-02
8.811457482534423846e-02 1.148287188005601145e+00 1.008315128272650393e-02
8.911141962945955119e-02 1.150281034391657853e+00 9.946686368900128916e-03
9.010826443357487781e-02 1.152161216193640980e+00 9.985888445751661333e-03
9.110510923769020442e-02 1.154344197028534191e+00 9.793250910956298114e-03
9.210195404180551715e-02 1.155799481446084354e+00 9.964340010961742281e-03
9.309879884592082988e-02 1.158166020592211298e+00 9.790535558148643139e-03
9.409564365003617037e-02 1.158750752047458921e+00 9.834647294502158951e-03
9.509248845415148310e-02 1.160773119596942404e+00 9.901720732309805817e-03
9.608933325826679583e-02 1.162818747110200279e+00 9.897297490872159972e-03
9.708617806238210857e-02 1.164951469089524183e+00 9.916188463563140390e-03
9.808302286649743518e-02 1.166976945258940246e+00 9.686419457103809597e-03
9.907986767061276179e-02 1.167633371053946600e+00 9.936395184550198684e-03
1.000767124747280745e-01 1.169779648672633954e+00 9.742973849103388553e-03
1.010735572788434011e-01 1.172317621634077600e+00 9.642382893986967476e-03
1.020704020829587139e-01 1.173946437440078538e+00 9.475926351717798082e-03
1.030672468870740544e-01 1.174935695763774213e+00 9.564718405837866616e-03
1.040640916911893671e-01 1.177170675671098676e+00 9.333026691279697890e-03
1.050609364953046798e-01 1.178886034121944482e+00 9.423841293784356726e-03
1.060577812994199925e-01 1.180214604000713541e+00 9.253010229102756612e-03
1.070546261035353192e-01 1.182279455396901380e+00 9.389754566078606021e-03
1.080514709076506458e-01 1.182914202664495651e+00 9.453509193508563904e-03
1.090483157117659585e-01 1.184744215253321187e+00 9.444344329799868321e-03
1.100451605158812851e-01 1.185743781662175644e+00 9.584640870823798661e-03
1.110420053199965978e-01 1.186894715992779847e+00 9.382111508599740718e-03
1.120388501241119106e-01 1.188528594073059663e+00 9.386380630901344779e-03
1.130356949282272511e-01 1.191297951644768371e+00 9.280926228635147379e-03
1.140325397323425638e-01 1.192480065329565964e+00 9.307207626704772779e-03
1.150293845364578765e-01 1.194349953977822176e+00 9.209603725941277810e-03
1.160262293405731893e-01 1.195161451585979195e+00 9.219638781369396754e-03
1.170230741446885298e-01 1.197779946530794781e+00 9.185850531866985094e-03
1.180199189488038425e-01 1.199398384844341914e+00 9.142797335446491147e-03
1.190167637529191552e-01 1.200463147042437173e+00 9.313506489240097261e-03
1.200136085570344818e-01 1.202241289179634798e+00 9.217287648168251066e-03
1.210104533611497946e-01 1.204041924779187589e+00 9.176560924430129940e-03
1.220072981652651212e-01 1.205350844083172834e+00 9.237466982752951666e-03
1.230041429693804478e-01 1.206893295838852298e+00 9.010835960677813367e-03
1.240009877734957605e-01 1.208663647939209884e+00 8.911125696003819457e-03
1.249978325776110732e-01 1.209854257059628235e+00 9.107382571346703259e-03
1.259946773817263999e-01 1.211622909534097792e+00 9.010793386352309101e-03
1.269915221858417265e-01 1.213906643158666254e+00 8.936167890366145464e-03
1.279883669899570531e-01 1.215567217438301428e+00 9.053591320442002516e-03
1.289852117940723519e-01 1.216716254429682120e+00 8.925630425029040110e-03
1.299820565981876785e-01 1.217799452866794363e+00 9.006759574598774409e-03
1.309789014023030052e-01 1.218866163446361561e+00 9.022793918534879540e-03
1.319757462064183318e-01 1.220676536662991474e+00 9.016718817211352363e-03
1.329725910105336306e-01 1.222224116172331954e+00 8.906743301719149616e-03
1.339694358146489572e-01 1.223889003255994146e+00 8.736678084248300502e-03
1.349662806187642838e-01 1.224600619500081811e+00 8.809248937065156798e-03
1.359631254228796104e-01 1.225716641910334248e+00 8.914899199414806283e-03
1.369599702269949371e-01 1.228097641303408372e+00 8.842059186978865754e-03
1.379568150311102359e-01 1.229308548713977656e+00 8.730526685466684020e-03
1.389536598352255625e-01 1.230998197813805373e+00 8.608559424573981878e-03
1.399505046393408891e-01 1.231320371578776829e+00 8.460908099696963849e-03
1.409473494434562157e-01 1.232971892178546192e+00 8.165466101173420033e-03


==> anc/b3.6000_mu0.065.dat <==
1.058296960612838643e-03 7.046924724820344821e-01 4.421033956362748624e-02
2.054553302391659217e-03 7.473239340387798357e-01 3.062318765351332642e-02
3.050809644170479791e-03 8.073050322564137016e-01 2.195827503656442095e-02
4.047065985949300365e-03 8.222700187066809274e-01 1.964865704622708459e-02
5.043322327728120939e-03 8.313226475137561744e-01 1.724439247048841981e-02
6.039578669506941513e-03 8.612548282696215196e-01 1.666382963059371766e-02
7.035835011285762088e-03 8.791474600623366831e-01 1.620793234413979086e-02
8.032091353064582662e-03 8.894805007806221298e-01 1.527286348061129666e-02
9.028347694843404103e-03 9.051687150370143486e-01 1.644505050264883500e-02
1.002460403662222381e-02 9.127374039519849935e-01 1.547364689606047471e-02
1.102086037840104352e-02 9.240555605240315939e-01 1.538896898230766516e-02
1.201711672017986496e-02 9.261960017433964465e-01 1.520157947616651573e-02
1.301337306195868640e-02 9.414930131382092116e-01 1.509815377935408778e-02
1.400962940373750611e-02 9.483517145741146015e-01 1.506888611209069098e-02
1.500588574551632581e-02 9.551349766479747538e-01 1.429211660508709902e-02
1.600214208729514725e-02 9.614652538589074648e-01 1.389442214667975517e-02
1.699839842907396870e-02 9.740584732402443047e-01 1.460984855465792542e-02
1.799465477085279014e-02 9.758539664952816661e-01 1.493828585158799536e-02
1.899091111263160811e-02 9.830710840806756723e-01 1.457419132142865476e-02
1.998716745441042955e-02 9.898822816792568480e-01 1.371859987164178105e-02
2.098342379618925099e-02 9.933587295969473763e-01 1.373173920132502064e-02
2.197968013796806896e-02 9.993713021925868523e-01 1.439599553901037103e-02
2.297593647974689041e-02 1.007590093832577693e+00 1.422067246422161271e-02
2.397219282152571185e-02 1.012511476555672418e+00 1.313057975772658446e-02
2.496844916330453329e-02 1.014279159169459321e+00 1.272811639105119082e-02
2.596470550508335126e-02 1.018807587939013715e+00 1.278378766888136134e-02
2.696096184686217270e-02 1.021839112040266784e+00 1.344689334527712256e-02
2.795721818864099067e-02 1.027568713889604357e+00 1.304903634827341528e-02
2.895347453041981212e-02 1.032471115553085461e+00 1.321107050439571801e-02
2.994973087219863356e-02 1.037047367457957225e+00 1.257559405251671043e-02
3.094598721397745500e-02 1.036266109574246475e+00 1.323016942134014676e-02
3.194224355575627644e-02 1.042008122855135221e+00 1.333258443370439854e-02
3.293849989753509788e-02 1.046831999089112175e+00 1.313234488744209442e-02
3.393475623931391932e-02 1.048602464609867280e+00 1.253379003826328442e-02
3.493101258109274077e-02 1.050810173330857245e+00 1.261200767941819158e-02
3.592726892287156221e-02 1.053244315281311794e+00 1.275801172333673218e-02
3.692352526465037671e-02 1.057244397012888637e+00 1.253429636931578314e-02
3.791978160642919815e-02 1.058720510630084766e+00 1.301581387707765290e-02
3.891603794820801959e-02 1.060443125190268399e+00 1.230632102649112901e-02
3.991229428998684103e-02 1.064906093493365624e+00 1.223479847769906419e-02
4.090855063176566248e-02 1.067466535231541114e+00 1.254727650855961413e-02
4.190480697354449086e-02 1.069307017969063356e+00 1.214493263917077945e-02
4.290106331532330536e-02 1.073691469148703836e+00 1.256005944851730331e-02
4.389731965710211986e-02 1.074307779919531747e+00 1.219851962378333717e-02
4.489357599888094824e-02 1.077549079551996192e+00 1.238112918144521762e-02
4.588983234065976274e-02 1.079557112720691325e+00 1.216151132179317876e-02
4.688608868243859112e-02 1.082014468904950233e+00 1.230397978480560033e-02
4.788234502421740563e-02 1.085416635691881515e+00 1.246203261717207175e-02
4.887860136599622013e-02 1.087269741300348702e+00 1.221614055166307146e-02
4.987485770777504851e-02 1.090682325284518139e+00 1.223304267321692965e-02
5.087111404955386301e-02 1.091620562810822870e+00 1.195407915750152511e-02
5.186737039133269139e-02 1.095060136109309301e+00 1.193337322016106532e-02
5.286362673311150590e-02 1.097658763720956943e+00 1.170746861937123698e-02
5.385988307489033428e-02 1.098532250109398589e+00 1.159339764572963304e-02
5.485613941666914878e-02 1.101316164341183512e+00 1.178435436500349827e-02
5.585239575844796328e-02 1.103103110684922283e+00 1.134805924695541160e-02
5.684865210022679166e-02 1.106040067938139471e+00 1.142997665125691092e-02
5.784490844200560616e-02 1.106384003559645057e+00 1.128045432466177889e-02
5.884116478378443454e-02 1.108207393408903618e+00 1.147937075718408195e-02
5.983742112556324905e-02 1.110389002287450522e+00 1.138401629750550662e-02
6.083367746734207743e-02 1.112808212112956108e+00 1.160808041078940922e-02
6.182993380912089193e-02 1.115352178806527261e+00 1.157687555276447518e-02
6.282619015089971337e-02 1.118513725000781944e+00 1.129976321066952956e-02
6.382244649267854175e-02 1.120496430389247511e+00 1.131265207903922945e-02
6.481870283445735625e-02 1.120967910235973752e+00 1.104618790189095846e-02
6.581495917623617076e-02 1.122282110937084854e+00 1.162705765935180720e-02
6.681121551801499914e-02 1.126746377004588018e+00 1.190202738844171534e-02
6.780747185979381364e-02 1.128861295953440314e+00 1.140665041407629490e-02
6.880372820157264202e-02 1.130095200564586566e+00 1.126877902557547710e-02
6.979998454335145652e-02 1.131922378694769193e+00 1.152044092388020829e-02
7.079624088513028490e-02 1.134583349685187592e+00 1.097119196242440572e-02
7.179249722690909941e-02 1.134377081494640338e+00 1.062111047065067253e-02
7.278875356868792779e-02 1.137448205322199035e+00 1.093466108525595511e-02
7.378500991046674229e-02 1.139077418732479252e+00 1.109723712499594006e-02
7.478126625224557067e-02 1.141585072135382406e+00 1.092940996110662415e-02
7.577752259402438517e-02 1.143447869615510593e+00 1.079919524106198563e-02
7.677377893580319967e-02 1.144282767471089590e+00 1.073694981753490693e-02
7.777003527758202805e-02 1.146466199937547392e+00 1.069658232994478812e-02
7.876629161936084256e-02 1.149469609644880430e+00 1.056192013904296879e-02
7.976254796113967094e-02 1.151062288832190861e+00 1.077037124835400830e-02
8.075880430291848544e-02 1.152693274358026931e+00 1.064739328372654031e-02
8.175506064469731382e-02 1.153901230447339721e+00 1.029124680808501946e-02
8.275131698647612832e-02 1.155534499134943438e+00 1.046270457883368907e-02
8.374757332825495670e-02 1.157577901937815845e+00 1.041468905627170732e-02
8.474382967003377121e-02 1.159869069379032558e+00 1.035144199293693348e-02
8.574008601181258571e-02 1.160864409930137509e+00 1.064774426964577338e-02
8.673634235359141409e-02 1.162631674370005364e+00 1.039493194833375489e-02
8.773259869537022859e-02 1.164858833499362589e+00 1.017805274906263824e-02
8.872885503714905697e-02 1.165199573157013280e+00 1.021757272058435549e-02
8.972511137892787147e-02 1.168256769375270343e+00 1.044097357048909443e-02
9.072136772070668598e-02 1.169312587979966178e+00 1.040394036285441880e-02
9.171762406248551436e-02 1.172600338780992901e+00 1.038704625242085032e-02
9.271388040426434274e-02 1.172775651348090475e+00 1.016201414184134469e-02
9.371013674604315724e-02 1.174552272744430859e+00 1.021276437510451260e-02
9.470639308782197174e-02 1.176490035132109702e+00 1.031891513020536701e-02
9.570264942960080012e-02 1.177732612043600025e+00 1.052169248875382650e-02
9.669890577137961463e-02 1.179662489732410613e+00 1.050461179954234950e-02
9.769516211315842913e-02 1.182002047352226359e+00 1.048675965971739184e-02
9.869141845493725751e-02 1.182579842849638352e+00 1.054043751839811582e-02
9.968767479671608589e-02 1.183963353133979268e+00 1.044028021035516701e-02
1.006839311384949004e-01 1.186128660829643966e+00 1.064996345172926004e-02
1.016801874802737149e-01 1.187450288908968199e+00 1.066682742354012510e-02
1.026764438220525433e-01 1.189600780379100442e+00 1.039319287701974404e-02
1.036727001638313578e-01 1.190924091888549086e+00 1.034177456346276579e-02
1.046689565056101723e-01 1.192102463287485925e+00 1.033248234923090855e-02
1.056652128473890007e-01 1.193258614318005950e+00 1.027945671560324785e-02
1.066614691891678290e-01 1.195685800917006825e+00 1.042293752427389877e-02
1.076577255309466435e-01 1.196496332474910274e+00 1.017497488490303782e-02
1.086539818727254580e-01 1.197465036131328597e+00 1.024444733435722274e-02
1.096502382145042864e-01 1.199387763930412909e+00 1.034576722114082144e-02
1.106464945562831148e-01 1.200426268748998826e+00 1.039854984484408530e-02
1.116427508980619154e-01 1.202232121840368650e+00 1.015537719690965020e-02
1.126390072398407438e-01 1.203894754561276370e+00 1.020560617760506161e-02
1.136352635816195722e-01 1.204921582006018399e+00 1.017467118647191401e-02
1.146315199233983867e-01 1.207461346255535917e+00 1.016290583626203343e-02
1.156277762651772012e-01 1.208819148211605965e+00 1.020014894937795735e-02
1.166240326069560296e-01 1.210691120676287591e+00 1.021744063936608909e-02
1.176202889487348580e-01 1.211572311139609948e+00 1.019147409264283682e-02
1.186165452905136725e-01 1.213284046261214222e+00 1.020832181961905082e-02
1.196128016322924870e-01 1.215438814348680951e+00 9.999311555784092670e-03
1.206090579740713153e-01 1.216622680738403961e+00 1.001402403373537371e-02
1.216053143158501437e-01 1.217477935549836632e+00 9.914375305721007114e-03
1.226015706576289443e-01 1.219903913540661744e+00 1.005159580007574695e-02
1.235978269994077727e-01 1.220871047080244409e+00 9.990918379396571125e-03
1.245940833411866011e-01 1.222577205181491822e+00 1.002224379596758363e-02
1.255903396829654295e-01 1.224156493996030326e+00 1.000929366110714890e-02
1.265865960247442301e-01 1.225017816912586710e+00 9.917832307399730360e-03
1.275828523665230585e-01 1.226995473057462593e+00 1.009340230514601221e-02
1.285791087083018869e-01 1.227431527756622121e+00 9.951774983640705383e-03
1.295753650500806875e-01 1.228876557538127967e+00 9.980700083557591737e-03
1.305716213918595159e-01 1.230059552754284358e+00 1.001919907244989104e-02
1.315678777336383443e-01 1.231748598166988007e+00 9.910388477388662465e-03
1.325641340754171726e-01 1.232939503410410476e+00 9.766185353748386630e-03
1.335603904171959733e-01 1.234534946063702066e+00 9.814635628663779393e-03
1.345566467589748016e-01 1.235967037719578832e+00 9.815238455308525692e-03
1.355529031007536300e-01 1.237424311770753516e+00 9.667198193279859242e-03
1.365491594425324307e-01 1.238493156498220893e+00 9.629189133934467487e-03
1.375454157843112590e-01 1.239683207272163301e+00 9.482214481136794562e-03
1.385416721260900874e-01 1.240177609556711191e+00 9.496084648967785882e-03
1.395379284678689158e-01 1.241832679023195052e+00 9.409778070010635029e-03
1.405341848096477164e-01 1.240788631530312491e+00 9.315045750739466349e-03


==> anc/lambda_extrapolation_T114.37_mu_ratio0.54_imporved_fit.dat <==
0.000000000000000000e+00 6.606520288639929905e-01 9.284671654095513413e-03
1.212121212121212120e-02 6.639769632855666570e-01 9.146580947236384457e-03
2.424242424242424240e-02 6.673018977071403235e-01 9.008781970649540338e-03
3.636363636363636187e-02 6.706268321287138789e-01 8.871288318808175782e-03
4.848484848484848481e-02 6.739517665502875454e-01 8.734114411118858862e-03
6.060606060606060774e-02 6.772767009718612119e-01 8.597275552637338378e-03
7.272727272727272374e-02 6.806016353934348784e-01 8.460787999932795414e-03
8.484848484848485362e-02 6.839265698150085449e-01 8.324669032580668884e-03
9.696969696969696961e-02 6.872515042365821003e-01 8.188937030810408343e-03
1.090909090909090856e-01 6.905764386581557668e-01 8.053611559885289622e-03
1.212121212121212155e-01 6.939013730797294333e-01 7.918713461846416113e-03
1.333333333333333315e-01 6.972263075013030997e-01 7.784264955312536483e-03
1.454545454545454475e-01 7.005512419228767662e-01 7.650289744091780600e-03
1.575757575757575635e-01 7.038761763444503217e-01 7.516813135430094016e-03
1.696969696969697072e-01 7.072011107660239881e-01 7.383862168795048836e-03
1.818181818181818232e-01 7.105260451875976546e-01 7.251465756170993350e-03
1.939393939393939392e-01 7.138509796091713211e-01 7.119654834923393877e-03
2.060606060606060552e-01 7.171759140307449876e-01 6.988462534373717124e-03
2.181818181818181712e-01 7.205008484523185430e-01 6.857924357311908845e-03
2.303030303030303150e-01 7.238257828738922095e-01 6.728078377757528566e-03
2.424242424242424310e-01 7.271507172954658760e-01 6.598965456361656837e-03
2.545454545454545192e-01 7.304756517170395425e-01 6.470629474914333865e-03
2.666666666666666630e-01 7.338005861386132089e-01 6.343117591482555322e-03
2.787878787878788067e-01 7.371255205601867644e-01 6.216480517743976954e-03
2.909090909090908950e-01 7.404504549817604309e-01 6.090772820092291324e-03
3.030303030303030387e-01 7.437753894033340973e-01 5.966053246060522459e-03
3.151515151515151270e-01 7.471003238249077638e-01 5.842385077522120954e-03
3.272727272727272707e-01 7.504252582464813193e-01 5.719836511968385932e-03
3.393939393939394145e-01 7.537501926680549857e-01 5.598481072899128344e-03
3.515151515151515027e-01 7.570751270896286522e-01 5.478398049972514616e-03
3.636363636363636465e-01 7.604000615112023187e-01 5.359672969001475634e-03
3.757575757575757347e-01 7.637249959327758742e-01 5.242398091114145418e-03
3.878787878787878785e-01 7.670499303543495406e-01 5.126672939359294863e-03
4.000000000000000222e-01 7.703748647759232071e-01 5.012604849673492520e-03
4.121212121212121104e-01 7.736997991974968736e-01 4.900309541360755097e-03
4.242424242424242542e-01 7.770247336190705401e-01 4.789911699990081519e-03
4.363636363636363424e-01 7.803496680406440955e-01 4.681545562805317605e-03
4.484848484848484862e-01 7.836746024622177620e-01 4.575355493282688701e-03
4.606060606060606299e-01 7.869995368837914285e-01 4.471496527290572467e-03
4.727272727272727182e-01 7.903244713053650949e-01 4.370134868353700054e-03
4.848484848484848619e-01 7.936494057269387614e-01 4.271448303795765192e-03
4.969696969696969502e-01 7.969743401485123169e-01 4.175626507096650251e-03
5.090909090909090384e-01 8.002992745700859833e-01 4.082871184828927406e-03
5.212121212121212377e-01 8.036242089916596498e-01 3.993396019356713032e-03
5.333333333333333259e-01 8.069491434132333163e-01 3.907426351614504308e-03
5.454545454545454142e-01 8.102740778348069828e-01 3.825198542499262232e-03
5.575757575757576134e-01 8.135990122563805382e-01 3.746958947754184480e-03
5.696969696969697017e-01 8.169239466779542047e-01 3.672962441019708268e-03
5.818181818181817899e-01 8.202488810995278712e-01 3.603470424534847491e-03
5.939393939393939892e-01 8.235738155211015377e-01 3.538748278448611805e-03
6.060606060606060774e-01 8.268987499426752041e-01 3.479062219380138401e-03
6.181818181818181657e-01 8.302236843642487596e-01 3.424675567814134108e-03
6.303030303030302539e-01 8.335486187858224261e-01 3.375844462296445723e-03
6.424242424242424532e-01 8.368735532073960925e-01 3.332813104994297986e-03
6.545454545454545414e-01 8.401984876289697590e-01 3.295808675028870371e-03
6.666666666666666297e-01 8.435234220505434255e-01 3.265036098167816564e-03
6.787878787878788289e-01 8.468483564721169810e-01 3.240672907383900219e-03
6.909090909090909172e-01 8.501732908936906474e-01 3.222864460900388365e-03
7.030303030303030054e-01 8.534982253152643139e-01 3.211719795434693405e-03
7.151515151515152047e-01 8.568231597368379804e-01 3.207308377098937874e-03
7.272727272727272929e-01 8.601480941584116469e-01 3.209657968943211565e-03
7.393939393939393812e-01 8.634730285799852023e-01 3.218753765009356189e-03
7.515151515151514694e-01 8.667979630015588688e-01 3.234538853112264335e-03
7.636363636363636687e-01 8.701228974231325353e-01 3.256915973001665333e-03
7.757575757575757569e-01 8.734478318447062017e-01 3.285750445250456338e-03
7.878787878787878451e-01 8.767727662662798682e-01 3.320874070497612223e-03
8.000000000000000444e-01 8.800977006878534237e-01 3.362089746885535586e-03
8.121212121212121327e-01 8.834226351094270901e-01 3.409176529675734136e-03
8.242424242424242209e-01 8.867475695310007566e-01 3.461894860512181558e-03
8.363636363636363091e-01 8.900725039525744231e-01 3.519991720211711975e-03
8.484848484848485084e-01 8.933974383741480896e-01 3.583205501481462590e-03
8.606060606060605966e-01 8.967223727957216450e-01 3.651270448995071888e-03
8.727272727272726849e-01 9.000473072172953115e-01 3.723920566812882142e-03
8.848484848484848841e-01 9.033722416388689780e-01 3.800892941734725517e-03
8.969696969696969724e-01 9.066971760604426445e-01 3.881930472264470168e-03
9.090909090909090606e-01 9.100221104820163109e-01 3.966784024727292371e-03
9.212121212121212599e-01 9.133470449035898664e-01 4.055214060507472858e-03
9.333333333333333481e-01 9.166719793251635329e-01 4.146991792204675169e-03
9.454545454545454364e-01 9.199969137467371993e-01 4.241899933173583041e-03
9.575757575757575246e-01 9.233218481683107548e-01 4.339733106064570453e-03
9.696969696969697239e-01 9.266467825898845323e-01 4.440297973228519643e-03
9.818181818181818121e-01 9.299717170114580878e-01 4.543413146590492835e-03
9.939393939393939004e-01 9.332966514330317542e-01 4.648908927967406249e-03
1.006060606060606100e+00 9.366215858546054207e-01 4.756626923653813066e-03
1.018181818181818077e+00 9.399465202761789762e-01 4.866419570021813905e-03
1.030303030303030276e+00 9.432714546977527537e-01 4.978149600255479292e-03
1.042424242424242475e+00 9.465963891193263091e-01 5.091689476384648680e-03
1.054545454545454453e+00 9.499213235408999756e-01 5.206920805591146173e-03
1.066666666666666652e+00 9.532462579624736421e-01 5.323733755348727774e-03
1.078787878787878851e+00 9.565711923840473085e-01 5.442026478284600274e-03
1.090909090909090828e+00 9.598961268056209750e-01 5.561704554651521540e-03
1.103030303030303028e+00 9.632210612271945305e-01 5.682680457889735526e-03
1.115151515151515227e+00 9.665459956487681970e-01 5.804873046854853655e-03
1.127272727272727204e+00 9.698709300703418634e-01 5.928207086808934614e-03
1.139393939393939403e+00 9.731958644919154189e-01 6.052612800142676691e-03
1.151515151515151603e+00 9.765207989134891964e-01 6.178025446951479482e-03
1.163636363636363580e+00 9.798457333350627518e-01 6.304384934970148728e-03
1.175757575757575779e+00 9.831706677566364183e-01 6.431635457933459164e-03
1.187878787878787978e+00 9.864956021782100848e-01 6.559725161131735316e-03
1.199999999999999956e+00 9.898205365997836402e-01 6.688605832742147185e-03


==> anc/lambda_extrapolation_T114.37_mu_ratio0.54_imporved_points.dat <==
4.482481209774710762e-01 2.617846337647018462e-01 3.326739838088509094e-02
7.284031965883904780e-01 3.070707424020506227e-01 2.754154329748603747e-02
1.008558272199309824e+00 3.661312808049908551e-01 2.996398709094161630e-02


==> anc/lambda_extrapolation_T114.37_mu_ratio0.54_points.dat <==
4.482481209774710762e-01 7.829740761080494771e-01 4.629258518858737036e-03
7.284031965883904780e-01 8.634366730785492106e-01 5.727411728792828130e-03
1.008558272199309824e+00 9.360862344677146618e-01 5.449412531949391486e-03


==> anc/pion_condensate_T114_lambda_ratio_0.45.dat <==
1.821141877550749855e-01 4.494695072077884435e-01 1.989211158066670274e-03
3.546434182598828255e-01 5.770345932182615600e-01 3.174198369575211183e-03
5.367576060149578110e-01 7.829740761080494771e-01 4.629258518858737036e-03
7.284567510202999419e-01 9.317711144957592229e-01 1.297189912361302287e-02
9.009859815251075599e-01 1.001963206292142639e+00 4.345373762869509347e-03


==> anc/pion_condensate_T114_lambda_ratio_0.45_improved.dat <==
1.821141877550749855e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.546434182598828255e-01 0.000000000000000000e+00 0.000000000000000000e+00
5.367576060149578110e-01 2.617846337647018462e-01 3.326739838088509094e-02
7.284567510202999419e-01 7.648866464601785653e-01 1.013945595658256177e-02
9.009859815251075599e-01 8.937953930703300687e-01 2.607389137912411933e-02


==> anc/pion_condensate_T114_lambda_ratio_0.73.dat <==
1.821141877550749855e-01 6.306638165340311408e-01 3.452759634344629031e-03
3.546434182598828255e-01 7.565835670783802591e-01 5.912247089494860122e-03
5.367576060149578110e-01 8.634366730785492106e-01 5.727411728792828130e-03
7.284567510202999419e-01 9.663160561556189965e-01 6.780393681077902419e-03
9.009859815251075599e-01 1.052583769023395455e+00 6.021622006507406505e-03


==> anc/pion_condensate_T114_lambda_ratio_0.73_improved.dat <==
1.821141877550749855e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.546434182598828255e-01 0.000000000000000000e+00 0.000000000000000000e+00
5.367576060149578110e-01 3.070707424020506227e-01 2.754154329748603747e-02
7.284567510202999419e-01 8.202661727868501007e-01 3.290711454796079252e-03
9.009859815251075599e-01 9.433174966972414088e-01 8.397930359092389135e-03


==> anc/pion_condensate_T114_lambda_ratio_1.01.dat <==
1.821141877550749855e-01 7.728088675448459011e-01 3.826757720675630792e-03
3.546434182598828255e-01 8.291126286958712122e-01 7.791663086529882105e-03
5.367576060149578110e-01 9.360862344677146618e-01 5.449412531949391486e-03
7.284567510202999419e-01 1.002360618966423589e+00 6.520979576318946223e-03
9.009859815251075599e-01 1.063023694101149053e+00 7.480808174098250822e-03


==> anc/pion_condensate_T114_lambda_ratio_1.01_improved.dat <==
1.821141877550749855e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.546434182598828255e-01 0.000000000000000000e+00 0.000000000000000000e+00
5.367576060149578110e-01 3.661312808049908551e-01 2.996398709094161630e-02
7.284567510202999419e-01 8.634527833566991717e-01 1.153158960858867606e-02
9.009859815251075599e-01 9.574068840526744895e-01 5.682228485608388675e-03


==> anc/pion_condensate_improved_T114_fit.dat <==
0.000000000000000000e+00 -1.260992349945924929e+01 4.127831361912145169e+00
9.090909090909090468e-03 -1.214530611705343688e+01 3.962901762202779565e+00
1.818181818181818094e-02 -1.169175330395833434e+01 3.802322772447244592e+00
2.727272727272727140e-02 -1.124912997257547254e+01 3.646037688720524805e+00
3.636363636363636187e-02 -1.081730103530638232e+01 3.493989810825583131e+00
4.545454545454545581e-02 -1.039613140455259988e+01 3.346122442645699468e+00
5.454545454545454281e-02 -9.985485992715654291e+00 3.202378892537645516e+00
6.363636363636362980e-02 -9.585229712197079976e+00 3.062702473771338862e+00
7.272727272727272374e-02 -9.195227475398407790e+00 2.927036505022506674e+00
8.181818181818181768e-02 -8.815344194721170368e+00 2.795324310925944022e+00
9.090909090909091161e-02 -8.445444782566902120e+00 2.667509222698255744e+00
9.999999999999999167e-02 -8.085394151337133906e+00 2.543534578840432214e+00
1.090909090909090856e-01 -7.735057213433395695e+00 2.423343725932467052e+00
1.181818181818181795e-01 -7.394298881257224565e+00 2.306880019534332860e+00
1.272727272727272596e-01 -7.062984067210149597e+00 2.194086825210273428e+00
1.363636363636363535e-01 -6.740977683693705202e+00 2.084907519696509670e+00
1.454545454545454475e-01 -6.428144643109421352e+00 1.979285492236236621e+00
1.545454545454545414e-01 -6.124349857858833346e+00 1.877164146110487319e+00
1.636363636363636354e-01 -5.829458240343472042e+00 1.778486900399059323e+00
1.727272727272727293e-01 -5.543334702964868299e+00 1.683197192012716892e+00
1.818181818181818232e-01 -5.265844158124558305e+00 1.591238478046453242e+00
1.909090909090908894e-01 -4.996851518224070254e+00 1.502554238514291152e+00
1.999999999999999833e-01 -4.736221695664939446e+00 1.417087979539363607e+00
2.090909090909090773e-01 -4.483819602848697627e+00 1.334783237089687491e+00
2.181818181818181712e-01 -4.239510152176876545e+00 1.255583581370996571e+00
2.272727272727272652e-01 -4.003158256051008834e+00 1.179432622014566556e+00
2.363636363636363591e-01 -3.774628826872627130e+00 1.106274014231807046e+00
2.454545454545454530e-01 -3.553786777043264067e+00 1.036051466150798239e+00
2.545454545454545192e-01 -3.340497018964450504e+00 9.687087476059917934e-01
2.636363636363636131e-01 -3.134624465037722629e+00 9.041897007251104013e-01
2.727272727272727071e-01 -2.936034027664607748e+00 8.424382527526632636e-01
2.818181818181818010e-01 -2.744590619246640273e+00 7.833984316753042076e-01
2.909090909090908950e-01 -2.560159152185352838e+00 7.270143853816332102e-01
2.999999999999999889e-01 -2.382604538882279854e+00 6.732304053135107491e-01
3.090909090909090828e-01 -2.211791691738952181e+00 6.219909558697438445e-01
3.181818181818181768e-01 -2.047585523156902454e+00 5.732407112379369618e-01
3.272727272727272707e-01 -1.889850945537657978e+00 5.269246019026039285e-01
3.363636363636363646e-01 -1.738452871282762047e+00 4.829878738750562617e-01
3.454545454545454586e-01 -1.593256212793736637e+00 4.413761648134856830e-01
3.545454545454545525e-01 -1.454125882472117937e+00 4.020356028002788351e-01
3.636363636363636465e-01 -1.320926792719440357e+00 3.649129358451436156e-01
3.727272727272726849e-01 -1.193523855937232980e+00 3.299557035337929434e-01
3.818181818181817788e-01 -1.071781984527031995e+00 2.971124671760387304e-01
3.909090909090908728e-01 -9.555660908903664819e-01 2.663331221482915234e-01
3.999999999999999667e-01 -8.447410874287673010e-01 2.375693271468847234e-01
4.090909090909090606e-01 -7.391718865437724162e-01 2.107751017180392039e-01
4.181818181818181546e-01 -6.387234006369109096e-01 1.859076686027412439e-01
4.272727272727272485e-01 -5.432605421097136400e-01 1.629286551395719151e-01
4.363636363636363424e-01 -4.526482233637167951e-01 1.418058227769430357e-01
4.454545454545454364e-01 -3.667513568004512337e-01 1.225155674755759178e-01
4.545454545454545303e-01 -2.854348548214460379e-01 1.050465131259128576e-01
4.636363636363636243e-01 -2.085636298282391721e-01 8.940453727837709141e-02
4.727272727272727182e-01 -1.360025942223579420e-01 7.561928961996518261e-02
4.818181818181818121e-01 -6.761666040534031197e-02 6.375102174488325724e-02
4.909090909090909061e-01 -3.270740778713587815e-03 5.389283638565697115e-02
5.000000000000000000e-01 5.717025225598781901e-02 4.615544290680349132e-02
5.090909090909090384e-01 1.138414062972330498e-01 4.061287360789716389e-02
5.181818181818181879e-01 1.668778089434841405e-01 3.720186755985690347e-02
5.272727272727272263e-01 2.164145477932173378e-01 3.563237646589893087e-02
5.363636363636363757e-01 2.625867104448929013e-01 3.541254300231572866e-02
5.454545454545454142e-01 3.055293844969817485e-01 3.599122043354880535e-02
5.545454545454545636e-01 3.453776575479530209e-01 3.689577201294089864e-02
5.636363636363636020e-01 3.822666171962705306e-01 3.778586504977594213e-02
5.727272727272727515e-01 4.163313510404034190e-01 3.844318696364939364e-02
5.818181818181817899e-01 4.477069466788208274e-01 3.874049283120808290e-02
5.909090909090908283e-01 4.765284917099865680e-01 3.861296834455531929e-02
5.999999999999999778e-01 5.029310737323751113e-01 3.803766708520561757e-02
6.090909090909090162e-01 5.270497803444449403e-01 3.702022676860260847e-02
6.181818181818181657e-01 5.490196991446723018e-01 3.558687488287795575e-02
6.272727272727272041e-01 5.689759177315192318e-01 3.378015867779424197e-02
6.363636363636363535e-01 5.870535237034566478e-01 3.165751706560381018e-02
6.454545454545453920e-01 6.033876046589483622e-01 2.929243495855747212e-02
6.545454545454545414e-01 6.181132481964670689e-01 2.677845336991313205e-02
6.636363636363635798e-01 6.313655419144730274e-01 2.423663236409179939e-02
6.727272727272727293e-01 6.432795734114442610e-01 2.182647958548370945e-02
6.818181818181817677e-01 6.539904302858392526e-01 1.975656280784801599e-02
6.909090909090909172e-01 6.636332001361306965e-01 1.827983810187994509e-02
6.999999999999999556e-01 6.723429705607806284e-01 1.764393205533221556e-02
7.090909090909091050e-01 6.802548291582617424e-01 1.798708077866783758e-02
7.181818181818181435e-01 6.875038635270396270e-01 1.925693965624914253e-02
7.272727272727272929e-01 6.942251612655869764e-01 2.124692053022320115e-02
7.363636363636363313e-01 7.005538099723604972e-01 2.370396328406780898e-02
7.454545454545453698e-01 7.066248972458453181e-01 2.640308916303522532e-02
7.545454545454545192e-01 7.125735106844857114e-01 2.916717115221542644e-02
7.636363636363635576e-01 7.185347378867668056e-01 3.186043316434375439e-02
7.727272727272727071e-01 7.246436664511488601e-01 3.437708275226698806e-02
7.818181818181817455e-01 7.310353839761063455e-01 3.663230312447744025e-02
7.909090909090908950e-01 7.378449780600941921e-01 3.855655195197391083e-02
7.999999999999999334e-01 7.452075363015975284e-01 4.009257537090105822e-02
8.090909090909090828e-01 7.532581462990677323e-01 4.119455359428765562e-02
8.181818181818181213e-01 7.621318956509846032e-01 4.182915363777315459e-02
8.272727272727272707e-01 7.719638719557995188e-01 4.197869452828516951e-02
8.363636363636363091e-01 7.828891628120047130e-01 4.164713980211100230e-02
8.454545454545454586e-01 7.950428558180444583e-01 4.087029635095729141e-02
8.545454545454544970e-01 8.085600385724003303e-01 3.973241383957980266e-02
8.636363636363636465e-01 8.235757986735272596e-01 3.839187804183680913e-02
8.727272727272726849e-01 8.402252237199121510e-01 3.711680103449262885e-02
8.818181818181817233e-01 8.586434013100081586e-01 3.632125415404168639e-02
8.909090909090908728e-01 8.789654190422879765e-01 3.656732823391072029e-02
9.000000000000000222e-01 9.013263645152083114e-01 3.847440522240200972e-02


==> anc/pion_condensate_improved_T114_points.dat <==
1.821141877550749300e-01 -1.414390809235522850e+00 1.455542293004840615e-01
3.546434182598827700e-01 -2.450179531418151535e-01 6.507251087678701806e-02
4.409080335122866900e-01 -3.055058194334463184e-02 6.383917647652660732e-02
4.984177770138892849e-01 5.492000955493159947e-02 5.259558054649756537e-02
5.367576060149577000e-01 1.733481624517575204e-01 6.882034163409971039e-02
5.750974350160261706e-01 4.621647031458715471e-01 5.175794754154377370e-02
6.230222212673616200e-01 5.517143238481310163e-01 4.240901143562502557e-02
7.188717937700326299e-01 6.881049074103242624e-01 2.145673346857043459e-02
9.009859815251076709e-01 9.038598999482352347e-01 3.396448440116912881e-02


==> anc/pion_condensate_improved_T123_fit.dat <==
0.000000000000000000e+00 -3.030833301357902076e+00 1.015658062352399416e+00
9.090909090909090468e-03 -2.956360053887717942e+00 9.893546941104909287e-01
1.818181818181818094e-02 -2.882612989290602723e+00 9.633842170956724571e-01
2.727272727272727140e-02 -2.809592107566555974e+00 9.377466968589034391e-01
3.636363636363636187e-02 -2.737297408715578140e+00 9.124422034437592588e-01
4.545454545454545581e-02 -2.665728892737668776e+00 8.874708117725356171e-01
5.454545454545454281e-02 -2.594886559632828327e+00 8.628326020724346179e-01
6.363636363636362980e-02 -2.524770409401056348e+00 8.385276603467247680e-01
7.272727272727272374e-02 -2.455380442042352840e+00 8.145560788964660848e-01
8.181818181818181768e-02 -2.386716657556718246e+00 7.909179568991802078e-01
9.090909090909091161e-02 -2.318779055944152123e+00 7.676134010517888795e-01
9.999999999999999167e-02 -2.251567637204654915e+00 7.446425262862191863e-01
1.090909090909090856e-01 -2.185082401338226177e+00 7.220054565673488245e-01
1.181818181818181795e-01 -2.119323348344866353e+00 6.997023257844482425e-01
1.272727272727272596e-01 -2.054290478224575445e+00 6.777332787490235599e-01
1.363636363636363535e-01 -1.989983790977352784e+00 6.560984723140144137e-01
1.454545454545454475e-01 -1.926403286603198817e+00 6.347980766317409262e-01
1.545454545454545414e-01 -1.863548965102113542e+00 6.138322765708599249e-01
1.636363636363636354e-01 -1.801420826474096959e+00 5.932012733160135776e-01
1.727272727272727293e-01 -1.740018870719148847e+00 5.729052861779271311e-01
1.818181818181818232e-01 -1.679343097837269649e+00 5.529445546465822092e-01
1.909090909090908894e-01 -1.619393507828459366e+00 5.333193407259311236e-01
1.999999999999999833e-01 -1.560170100692717332e+00 5.140299315956510240e-01
2.090909090909090773e-01 -1.501672876430044212e+00 4.950766426539212062e-01
2.181818181818181712e-01 -1.443901835040439563e+00 4.764598210054964422e-01
2.272727272727272652e-01 -1.386856976523903828e+00 4.581798494718646864e-01
2.363636363636363591e-01 -1.330538300880436564e+00 4.402371512155484057e-01
2.454545454545454530e-01 -1.274945808110037992e+00 4.226321950893454082e-01
2.545454545454545192e-01 -1.220079498212708335e+00 4.053655018443371727e-01
2.636363636363636131e-01 -1.165939371188447149e+00 3.884376513589719027e-01
2.727272727272727071e-01 -1.112525427037254655e+00 3.718492910868548273e-01
2.818181818181818010e-01 -1.059837665759130632e+00 3.556011459648880102e-01
2.909090909090908950e-01 -1.007876087354075523e+00 3.396940300784917488e-01
2.999999999999999889e-01 -9.566406918220891065e-01 3.241288604498619996e-01
3.090909090909090828e-01 -9.061314791631711607e-01 3.089066734026072458e-01
3.181818181818181768e-01 -8.563484493773221295e-01 2.940286440669099832e-01
3.272727272727272707e-01 -8.072916024645420130e-01 2.794961097304282105e-01
3.363636363636363646e-01 -7.589609384248299229e-01 2.653105979205305220e-01
3.454545454545454586e-01 -7.113564572581867473e-01 2.514738603349623847e-01
3.545454545454545525e-01 -6.644781589646124864e-01 2.379879140362364531e-01
3.636363636363636465e-01 -6.183260435441066960e-01 2.248550917102304370e-01
3.727272727272726849e-01 -5.729001109966693761e-01 2.120781032880758032e-01
3.818181818181817788e-01 -5.282003613223009708e-01 1.996601118763503546e-01
3.909090909090908728e-01 -4.842267945210010360e-01 1.876048277764741368e-01
3.999999999999999667e-01 -4.409794105927704599e-01 1.759166254518059191e-01
4.090909090909090606e-01 -3.984582095376079103e-01 1.646006896789756202e-01
4.181818181818181546e-01 -3.566631913555142752e-01 1.536631988563032236e-01
4.272727272727272485e-01 -3.155943560464891107e-01 1.431115555732604128e-01
4.363636363636363424e-01 -2.752517036105328607e-01 1.329546770395989841e-01
4.454545454545454364e-01 -2.356352340476450813e-01 1.232033606336821463e-01
4.545454545454545303e-01 -1.967449473578257724e-01 1.138707420944663068e-01
4.636363636363636243e-01 -1.585808435410753781e-01 1.049728644373932318e-01
4.727272727272727182e-01 -1.211429225973938983e-01 9.652937174208477134e-02
4.818181818181818121e-01 -8.443118452678088914e-02 8.856432805411838804e-02
4.909090909090909061e-01 -4.844562932923635046e-02 8.110712765716647510e-02
5.000000000000000000e-01 -1.318625700476072637e-02 7.419339189313332861e-02
5.090909090909090384e-01 2.134693244664598311e-02 6.786561497135180920e-02
5.181818181818181879e-01 5.515393902498466616e-02 6.217310213919906292e-02
5.272727272727272263e-01 8.823476273025399053e-02 5.717044358265373910e-02
5.363636363636363757e-01 1.205894035624552885e-01 5.291349458528831623e-02
5.454545454545454142e-01 1.522178615215872277e-01 4.945190159422475223e-02
5.545454545454545636e-01 1.831201366076515846e-01 4.681814291392044636e-02
5.636363636363636020e-01 2.132962288206461388e-01 4.501513569223417749e-02
5.727272727272727515e-01 2.427461381605722224e-01 4.400685098956789998e-02
5.818181818181817899e-01 2.714698646274298355e-01 4.371682019627400745e-02
5.909090909090908283e-01 2.994674082212185340e-01 4.403629134966308145e-02
5.999999999999999778e-01 3.267387689419392061e-01 4.483889759534599034e-02
6.090909090909090162e-01 3.532839467895905194e-01 4.599603875921375734e-02
6.181818181818181657e-01 3.791029417641738064e-01 4.738840769652013368e-02
6.272727272727272041e-01 4.041957538656877347e-01 4.891219755068927644e-02
6.363636363636363535e-01 4.285623830941340806e-01 5.048089331089442022e-02
6.454545454545453920e-01 4.522028294495106238e-01 5.202434934662358151e-02
6.545454545454545414e-01 4.751170929318186964e-01 5.348662528049617781e-02
6.636363636363635798e-01 4.973051735410582985e-01 5.482351596320757942e-02
6.727272727272727293e-01 5.187670712772289860e-01 5.600025040284897088e-02
6.818181818181817677e-01 5.395027861403316471e-01 5.698954293516027281e-02
6.909090909090909172e-01 5.595123181303649496e-01 5.777002768835914209e-02
6.999999999999999556e-01 5.787956672473302255e-01 5.832504161042516982e-02
7.090909090909091050e-01 5.973528334912261428e-01 5.864170119799757414e-02
7.181818181818181435e-01 6.151838168620540337e-01 5.871021908428801506e-02
7.272727272727272929e-01 6.322886173598125659e-01 5.852341606264144930e-02
7.363636363636363313e-01 6.486672349845021834e-01 5.807639613243168603e-02
7.454545454545453698e-01 6.643196697361242187e-01 5.736636465192811174e-02
7.545454545454545192e-01 6.792459216146768952e-01 5.639258249768904635e-02
7.636363636363635576e-01 6.934459906201615453e-01 5.515646321189164591e-02
7.727272727272727071e-01 7.069198767525763927e-01 5.366183732786555111e-02
7.818181818181817455e-01 7.196675800119236577e-01 5.191543137634396787e-02
7.909090909090908950e-01 7.316891003982015640e-01 4.992764315455457125e-02
7.999999999999999334e-01 7.429844379114105557e-01 4.771374696543761312e-02
8.090909090909090828e-01 7.535535925515519651e-01 4.529574367063342322e-02
8.181818181818181213e-01 7.633965643186235717e-01 4.270519521895246862e-02
8.272727272727272707e-01 7.725133532126275959e-01 3.998756433760546763e-02
8.363636363636363091e-01 7.809039592335622615e-01 3.720879965410268941e-02
8.454545454545454586e-01 7.885683823814284565e-01 3.446501856877318831e-02
8.545454545454544970e-01 7.955066226562257370e-01 3.189559100425685273e-02
8.636363636363636465e-01 8.017186800579545469e-01 2.969719659336516118e-02
8.727272727272726849e-01 8.072045545866144423e-01 2.812892932611931254e-02
8.818181818181817233e-01 8.119642462422058671e-01 2.748714194304877761e-02
8.909090909090908728e-01 8.159977550247288214e-01 2.803171316723142986e-02
9.000000000000000222e-01 8.193050809341833052e-01 2.989202137361493886e-02


==> anc/pion_condensate_improved_T123_points.dat <==
1.856027953357821669e-01 -1.436907455920675591e+00 6.864570941380021551e-02
3.505830578564774758e-01 -1.878468226647132533e-01 8.583309540527583881e-02
5.361858531922596427e-01 1.199636331987260773e-01 4.924774844527089052e-02
7.217886485280419206e-01 6.220570715477200530e-01 5.428147445303973390e-02
8.970801774562805475e-01 8.183219949062709997e-01 2.986844560460545292e-02


==> anc/pion_condensate_improved_T132_fit.dat <==
0.000000000000000000e+00 -5.664814419172433446e+00 3.537550641837825971e+00
9.090909090909090468e-03 -5.474378730923183056e+00 3.394099195746693276e+00
1.818181818181818094e-02 -5.287972058968614775e+00 3.254487497734732671e+00
2.727272727272727140e-02 -5.105549160112583529e+00 3.118664747790570679e+00
3.636363636363636187e-02 -4.927064791158947799e+00 2.986580147244122685e+00
4.545454545454545581e-02 -4.752473708911562511e+00 2.858182898915213599e+00
5.454545454545454281e-02 -4.581730670174285258e+00 2.733422207281474225e+00
6.363636363636362980e-02 -4.414790431750972743e+00 2.612247278668383021e+00
7.272727272727272374e-02 -4.251607750445480782e+00 2.494607321464855865e+00
8.181818181818181768e-02 -4.092137383061666966e+00 2.380451546368322902e+00
9.090909090909091161e-02 -3.936334086403387111e+00 2.269729166663998043e+00
9.999999999999999167e-02 -3.784152617274498809e+00 2.162389398543826058e+00
1.090909090909090856e-01 -3.635547732478857430e+00 2.058381461471687324e+00
1.181818181818181795e-01 -3.490474188820320123e+00 1.957654578602600948e+00
1.272727272727272596e-01 -3.348886743102744479e+00 1.860157977265230800e+00
1.363636363636363535e-01 -3.210740152129985869e+00 1.765840889518788037e+00
1.454545454545454475e-01 -3.075989172705901442e+00 1.674652552797669447e+00
1.545454545454545414e-01 -2.944588561634347901e+00 1.586542210659944274e+00
1.636363636363636354e-01 -2.816493075719181949e+00 1.501459113659160849e+00
1.727272727272727293e-01 -2.691657471764259402e+00 1.419352520363199588e+00
1.818181818181818232e-01 -2.570036506573437851e+00 1.340171698549117663e+00
1.909090909090908894e-01 -2.451584936950573113e+00 1.263865926609526458e+00
1.999999999999999833e-01 -2.336257519699523222e+00 1.190384495214336980e+00
2.090909090909090773e-01 -2.224009011624143106e+00 1.119676709282184435e+00
2.181818181818181712e-01 -2.114794169528290357e+00 1.051691890329241819e+00
2.272727272727272652e-01 -2.008567750215820791e+00 9.863793792802533211e-01
2.363636363636363591e-01 -1.905284510490591554e+00 9.236885398487603149e-01
2.454545454545454530e-01 -1.804899207156459795e+00 8.635687626222289248e-01
2.545454545454545192e-01 -1.707366597017282217e+00 8.059694700254000921e-01
2.636363636363636131e-01 -1.612641436876914192e+00 7.508401223848146788e-01
2.727272727272727071e-01 -1.520678483539213310e+00 6.981302253834124061e-01
2.818181818181818010e-01 -1.431432493808036277e+00 6.477893392826082897e-01
2.909090909090908950e-01 -1.344858224487238907e+00 5.997670904089763555e-01
2.999999999999999889e-01 -1.260910432380678792e+00 5.540131855663781302e-01
3.090909090909090828e-01 -1.179543874292210859e+00 5.104774302604108138e-01
3.181818181818181768e-01 -1.100713307025694476e+00 4.691097519377159242e-01
3.272727272727272707e-01 -1.024373487384983683e+00 4.298602298887065354e-01
3.363636363636363646e-01 -9.504791721739360710e-01 3.926791341004661762e-01
3.454545454545454586e-01 -8.789851181964101201e-01 3.575169762721407407e-01
3.545454545454545525e-01 -8.098460822562589811e-01 3.243245775668812114e-01
3.636363636363636465e-01 -7.430168211573420223e-01 2.930531597089010565e-01
3.727272727272726849e-01 -6.784520917035141707e-01 2.636544691239813831e-01
3.818181818181817788e-01 -6.161066506986330182e-01 2.360809485964506516e-01
3.909090909090908728e-01 -5.559352549465543802e-01 2.102859784307824220e-01
3.999999999999999667e-01 -4.978926612511358485e-01 1.862242211630558697e-01
4.090909090909090606e-01 -4.419336264162350147e-01 1.638521235944091492e-01
4.181818181818181546e-01 -3.880129072457050299e-01 1.431286628223794322e-01
4.272727272727272485e-01 -3.360852605434061502e-01 1.240164787960604253e-01
4.363636363636363424e-01 -2.861054431131924147e-01 1.064836319276011578e-01
4.454545454545454364e-01 -2.380282117589223034e-01 9.050638955871305458e-02
4.545454545454545303e-01 -1.918083232844507435e-01 7.607372247072971549e-02
4.636363636363636243e-01 -1.474005344936362150e-01 6.319461510124828318e-02
4.727272727272727182e-01 -1.047596021903327568e-01 5.190973028875549983e-02
4.818181818181818121e-01 -6.384028317839973710e-02 4.230844492208636620e-02
4.909090909090909061e-01 -2.459733426169385950e-02 3.454665638512490616e-02
5.000000000000000000e-01 1.301448775593172513e-02 2.883894985835136829e-02
5.090909090909090384e-01 4.904042607061676051e-02 2.535790952848988866e-02
5.181818181818181879e-01 8.352572387850543123e-02 2.400917632913941724e-02
5.272727272727272263e-01 1.165156243757428101e-01 2.429767138340870394e-02
5.363636363636363757e-01 1.480553707584704171e-01 2.552890130047380871e-02
5.454545454545454142e-01 1.781902062228333250e-01 2.710800551965516364e-02
5.545454545454545636e-01 2.069653739649721658e-01 2.864661054007676400e-02
5.636363636363636020e-01 2.344261171810329003e-01 2.992699768611024880e-02
5.727272727272727515e-01 2.606176790671570487e-01 3.084162859445986615e-02
5.818181818181817899e-01 2.855853028194896837e-01 3.134945845568457706e-02
5.909090909090908283e-01 3.093742316341741017e-01 3.145012648427104873e-02
5.999999999999999778e-01 3.320297087073535991e-01 3.116978078585149262e-02
6.090909090909090162e-01 3.535969772351696960e-01 3.055370928011615431e-02
6.181818181818181657e-01 3.741212804137674652e-01 2.966294159840020608e-02
6.272727272727272041e-01 3.936478614392902031e-01 2.857320547369381764e-02
6.363636363636363535e-01 4.122219635078794298e-01 2.737512001598869926e-02
6.454545454545453920e-01 4.298888298156811061e-01 2.617440591577845782e-02
6.545454545454545414e-01 4.466937035588367522e-01 2.509024473968153937e-02
6.636363636363635798e-01 4.626818279334914408e-01 2.424902843261010632e-02
6.727272727272727293e-01 4.778984461357866920e-01 2.377076123303340643e-02
6.818181818181817677e-01 4.923888013618675785e-01 2.374837533964882855e-02
6.909090909090909172e-01 5.061981368078765087e-01 2.422662011269069438e-02
6.999999999999999556e-01 5.193716956699585552e-01 2.519167044911570577e-02
7.090909090909091050e-01 5.319547211442534618e-01 2.657778302952639934e-02
7.181818181818181435e-01 5.439924564269063012e-01 2.828605091886556011e-02
7.272727272727272929e-01 5.555301447140630344e-01 3.020444846598077659e-02
7.363636363636363313e-01 5.666130292018625170e-01 3.222189088643102883e-02
7.454545454545453698e-01 5.772863530864524861e-01 3.423521954069656814e-02
7.545454545454545192e-01 5.875953595639744620e-01 3.615127159607642304e-02
7.636363636363635576e-01 5.975852918305708528e-01 3.788646674929958130e-02
7.727272727272727071e-01 6.073013930823849549e-01 3.936552006542740068e-02
7.818181818181817455e-01 6.167889065155618411e-01 4.052010529168358077e-02
7.909090909090908950e-01 6.260930753262439197e-01 4.128782705807278186e-02
7.999999999999999334e-01 6.352591427105727107e-01 4.161165652362006778e-02
8.090909090909090828e-01 6.443323518646977277e-01 4.143994801260149352e-02
8.181818181818181213e-01 6.533579459847542736e-01 4.072723828481960434e-02
8.272727272727272707e-01 6.623811682668918621e-01 3.943625939081767812e-02
8.363636363636363091e-01 6.714472619072520132e-01 3.754210154162437169e-02
8.454545454545454586e-01 6.806014701019762470e-01 3.504060694942671972e-02
8.545454545454544970e-01 6.898890360472096361e-01 3.196581675980596227e-02
8.636363636363636465e-01 6.993552029390963654e-01 2.842812056139203819e-02
8.727272727272726849e-01 7.090452139737779547e-01 2.470108362955199255e-02
8.818181818181817233e-01 7.190043123473985887e-01 2.140997017592899052e-02
8.909090909090908728e-01 7.292777412561015637e-01 1.979480166264522070e-02
9.000000000000000222e-01 7.399107438960310645e-01 2.141940513151446152e-02


==> anc/pion_condensate_improved_T132_points.dat <==
1.773161787765040465e-01 -3.757096374828830521e-01 2.021951756940328776e-02
3.546323575530080929e-01 -3.197542435203964972e-01 9.530135191422910157e-02
4.432904469412601300e-01 -2.819980690203349044e-02 8.942798902521392757e-02
4.987017528089175977e-01 8.500066026640096944e-03 3.066406122562847364e-02
5.319485363295121116e-01 1.067369103498755217e-01 9.832352015675971391e-02
5.762775810236381302e-01 2.640397368868793171e-01 3.643300831763542080e-02
6.206066257177641488e-01 4.083807728736319476e-01 5.152873504033896740e-02
7.203469762795476905e-01 5.461191572935228944e-01 2.780307177759780424e-02
8.976631550560517647e-01 7.371727890679079520e-01 2.376255159153489033e-02


==> anc/pion_condensate_improved_T141_fit.dat <==
0.000000000000000000e+00 -6.557445273577332534e-01 6.066897986849255631e-01
9.090909090909090468e-03 -6.433965241843938587e-01 5.914728761838424775e-01
1.818181818181818094e-02 -6.310629100215456866e-01 5.764471283221295206e-01
2.727272727272727140e-02 -6.187436848691886260e-01 5.616125708069231726e-01
3.636363636363636187e-02 -6.064388487273227879e-01 5.469692205047059774e-01
4.545454545454545581e-02 -5.941484015959481724e-01 5.325170955422291463e-01
5.454545454545454281e-02 -5.818723434750646684e-01 5.182562154176771907e-01
6.363636363636362980e-02 -5.696106743646724979e-01 5.041866011232671863e-01
7.272727272727272374e-02 -5.573633942647713280e-01 4.903082752806374178e-01
8.181818181818181768e-02 -5.451305031753614916e-01 4.766212622905610097e-01
9.090909090909091161e-02 -5.329120010964427667e-01 4.631255884987275362e-01
9.999999999999999167e-02 -5.207078880280153754e-01 4.498212823795806892e-01
1.090909090909090856e-01 -5.085181639700790956e-01 4.367083747404776339e-01
1.181818181818181795e-01 -4.963428289226339274e-01 4.237868989487559856e-01
1.272727272727272596e-01 -4.841818828856800372e-01 4.110568911846761986e-01
1.363636363636363535e-01 -4.720353258592173140e-01 3.985183907236365397e-01
1.454545454545454475e-01 -4.599031578432457579e-01 3.861714402515705746e-01
1.545454545454545414e-01 -4.477853788377654243e-01 3.740160862180297308e-01
1.636363636363636354e-01 -4.356819888427763132e-01 3.620523792321487799e-01
1.727272727272727293e-01 -4.235929878582783137e-01 3.502803745075082076e-01
1.818181818181818232e-01 -4.115183758842715367e-01 3.387001323628721083e-01
1.909090909090908894e-01 -3.994581529207560378e-01 3.273117187869059586e-01
1.999999999999999833e-01 -3.874123189677316503e-01 3.161152060763266491e-01
2.090909090909090773e-01 -3.753808740251984855e-01 3.051106735585236707e-01
2.181818181818181712e-01 -3.633638180931564876e-01 2.942982084115809971e-01
2.272727272727272652e-01 -3.513611511716056568e-01 2.836779065968833002e-01
2.363636363636363591e-01 -3.393728732605460485e-01 2.732498739221907447e-01
2.454545454545454530e-01 -3.273989843599776628e-01 2.630142272562975281e-01
2.545454545454545192e-01 -3.154394844699004441e-01 2.529710959202848830e-01
2.636363636363636131e-01 -3.034943735903143924e-01 2.431206232850758875e-01
2.727272727272727071e-01 -2.915636517212195078e-01 2.334629686106926838e-01
2.818181818181818010e-01 -2.796473188626159012e-01 2.239983091695212092e-01
2.909090909090908950e-01 -2.677453750145034062e-01 2.147268427043176331e-01
2.999999999999999889e-01 -2.558578201768821336e-01 2.056487902819841840e-01
3.090909090909090828e-01 -2.439846543497520837e-01 1.967643996167786347e-01
3.181818181818181768e-01 -2.321258775331132007e-01 1.880739489521729979e-01
3.272727272727272707e-01 -2.202814897269655403e-01 1.795777516097834536e-01
3.363636363636363646e-01 -2.084514909313090469e-01 1.712761613375903824e-01
3.454545454545454586e-01 -1.966358811461437206e-01 1.631695786192488840e-01
3.545454545454545525e-01 -1.848346603714696168e-01 1.552584581431638022e-01
3.636363636363636465e-01 -1.730478286072866245e-01 1.475433176761059562e-01
3.727272727272726849e-01 -1.612753858535949658e-01 1.400247486439179234e-01
3.818181818181817788e-01 -1.495173321103944186e-01 1.327034287943911206e-01
3.909090909090908728e-01 -1.377736673776850385e-01 1.255801374085891986e-01
3.999999999999999667e-01 -1.260443916554668808e-01 1.186557736415519704e-01
4.090909090909090606e-01 -1.143295049437399458e-01 1.119313787173430580e-01
4.181818181818181546e-01 -1.026290072425042332e-01 1.054081628837538198e-01
4.272727272727272485e-01 -9.094289855175963222e-02 9.908753825646537949e-02
4.363636363636363424e-01 -7.927117887150625375e-02 9.297115895905358474e-02
4.454545454545454364e-01 -6.761384820174409782e-02 8.706097030019634142e-02
4.545454545454545303e-01 -5.597090654247305341e-02 8.135926912376120756e-02
4.636363636363636243e-01 -4.434235389369323155e-02 7.586877790921579823e-02
4.727272727272727182e-01 -3.272819025540452120e-02 7.059273565005583229e-02
4.818181818181818121e-01 -2.112841562760714442e-02 6.553500890418426095e-02
4.909090909090909061e-01 -9.543030010300879162e-03 6.070022649874277920e-02
5.000000000000000000e-01 2.027966596514163555e-03 5.609394080493865231e-02
5.090909090909090384e-01 1.358457419283798373e-02 5.172281657559595069e-02
5.181818181818181879e-01 2.512679277867069239e-02 4.759484382232982008e-02
5.272727272727272263e-01 3.665462235401206748e-02 4.371956203566270543e-02
5.363636363636363757e-01 4.816806291886244207e-02 4.010826604600879752e-02
5.454545454545454142e-01 5.966711447322137207e-02 3.677413476030988448e-02
5.545454545454545636e-01 7.115177701708941260e-02 3.373217889089634436e-02
5.636363636363636020e-01 8.262205055046600854e-02 3.099884316612891433e-02
5.727272727272727515e-01 9.407793507335171501e-02 2.859103728643475062e-02
5.818181818181817899e-01 1.055194305857458659e-01 2.652435267510867486e-02
5.909090909090908283e-01 1.169465370876490162e-01 2.481033238672017763e-02
5.999999999999999778e-01 1.283592545790609440e-01 2.345299027930978011e-02
6.090909090909090162e-01 1.397575830599816493e-01 2.244530895786108968e-02
6.181818181818181657e-01 1.511415225304112431e-01 2.176692125674021400e-02
6.272727272727272041e-01 1.625110729903495033e-01 2.138413459546872897e-02
6.363636363636363535e-01 1.738662344397967630e-01 2.125265211885903407e-02
6.454545454545453920e-01 1.852070068787525781e-01 2.132219215743296967e-02
6.545454545454545414e-01 1.965333903072175037e-01 2.154151536776033327e-02
6.636363636363635798e-01 2.078453847251909847e-01 2.186254005316564178e-02
6.727272727272727293e-01 2.191429901326735763e-01 2.224293888951449014e-02
6.818181818181817677e-01 2.304262065296647233e-01 2.264729012349966930e-02
6.909090909090909172e-01 2.416950339161647587e-01 2.304720108227942266e-02
6.999999999999999556e-01 2.529494722921735717e-01 2.342086228430311293e-02
7.090909090909091050e-01 2.641895216576912730e-01 2.375238257888687143e-02
7.181818181818181435e-01 2.754151820127175299e-01 2.403112247667948259e-02
7.272727272727272929e-01 2.866264533572528972e-01 2.425113849726552584e-02
7.363636363636363313e-01 2.978233356912968199e-01 2.441078503325355697e-02
7.454545454545453698e-01 3.090058290148496312e-01 2.451248293678100210e-02
7.545454545454545192e-01 3.201739333279113309e-01 2.456264367075033928e-02
7.636363636363635576e-01 3.313276486304818080e-01 2.457172436032943608e-02
7.727272727272727071e-01 3.424669749225612847e-01 2.455437507272992606e-02
7.818181818181817455e-01 3.535919122041492058e-01 2.452962013431438798e-02
7.909090909090908950e-01 3.647024604752463484e-01 2.452098789181603872e-02
7.999999999999999334e-01 3.757986197358519354e-01 2.455647007683645425e-02
8.090909090909090828e-01 3.868803899859664108e-01 2.466816252952454616e-02
8.181818181818181213e-01 3.979477712255897748e-01 2.489143374775634049e-02
8.272727272727272707e-01 4.090007634547218052e-01 2.526351516695134886e-02
8.363636363636363091e-01 4.200393666733627240e-01 2.582153002075262063e-02
8.454545454545454586e-01 4.310635808815125314e-01 2.660016592174085925e-02
8.545454545454544970e-01 4.420734060791710052e-01 2.762938413339232485e-02
8.636363636363636465e-01 4.530688422663385895e-01 2.893264029608529422e-02
8.727272727272726849e-01 4.640498894430146182e-01 3.052599061090143298e-02
8.818181818181817233e-01 4.750165476091997574e-01 3.241820047527404353e-02
8.909090909090908728e-01 4.859688167648935631e-01 3.461168612831273111e-02
9.000000000000000222e-01 4.969066969100962572e-01 3.710394029640624869e-02


==> anc/pion_condensate_improved_T141_points.dat <==
1.784512657461647944e-01 3.114121419620944839e-02 5.010913664883475532e-02
3.569025314923295888e-01 -3.176296400469196674e-02 9.584612659208630037e-02
4.282830377907955177e-01 -6.077127414073995454e-02 8.708419083071407274e-02
4.996635440892615021e-01 1.022000699144603487e-02 1.006300116938453199e-01
5.353537972384944110e-01 3.167797501404651800e-02 9.093542552894395836e-02
6.186310545867046429e-01 1.462000486675937849e-01 3.941131399938656299e-02
7.138050629846591777e-01 2.712792719711282219e-01 2.680862781638308767e-02
8.922563287308240554e-01 4.867939583715764629e-01 3.493386586346772238e-02


==> anc/pion_condensation.dat <==
1.143700000000000045e+02 4.913866041295697484e-01 8.811858953490221344e-03
1.230400000000000063e+02 5.034487949754964387e-01 1.934027673955491383e-02
1.322400000000000091e+02 4.968101393158121937e-01 7.671042543960220061e-03
1.419600000000000080e+02 4.984058834018569306e-01 4.703129672069189526e-02

